Hierarchical Hidden Markov Jump Processes for Cancer Screening Modeling

Hidden Markov jump processes are an attractive approach for modeling clinical disease progression data because they are explainable and capable of handling both irregularly sampled and noisy data. Most applications in this context consider time-homogeneous models due to their relative computational simplicity. However, the time homogeneous assumption is too strong to accurately model the natural history of many diseases. Moreover, the population at risk is not homogeneous either, since disease exposure and susceptibility can vary considerably. In this paper, we propose a piece-wise stationary transition matrix to explain the heterogeneity in time. We propose a hierarchical structure for the heterogeneity in population, where prior information is considered to deal with unbalanced data. Moreover, an efficient, scalable EM algorithm is proposed for inference. We demonstrate the feasibility and superiority of our model on a cervical cancer screening dataset from the Cancer Registry of Norway. Experiments show that our model outperforms state-of-the-art recurrent neural network models in terms of prediction accuracy and significantly outperforms a standard hidden Markov jump process in generating Kaplan-Meier estimators.

==> HMM_Graph-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 61,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<IPython.core.display.Image object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "from IPython.display import Image, display\n",
    "import pydot\n",
    "\n",
    "graph = pydot.Dot(graph_name = 'main_graph', rankdir = \"LR\", labelloc = \"b\", labeljust = \"r\", rankstep = 1)\n",
    "subgraph = pydot.Dot(graph_type = 'digraph')\n",
    "\n",
    "node_a = pydot.Node(\"S0\", stype=\"filled\")\n",
    "node_b = pydot.Node(\"S1\", stype=\"filled\")\n",
    "node_c = pydot.Node(\"S2\", stype=\"filled\")\n",
    "\n",
    "graph.add_node(node_a)\n",
    "graph.add_node(node_b)\n",
    "graph.add_node(node_c)\n",
    "\n",
    "\n",
    "graph.add_edge(pydot.Edge(node_a, node_b))\n",
    "graph.add_edge(pydot.Edge(node_b, node_a))\n",
    "graph.add_edge(pydot.Edge(node_a, node_c))\n",
    "graph.add_edge(pydot.Edge(node_b, node_c))\n",
    "\n",
    "\n",
    "\n",
    "graph.write_png('hmm_2.png')\n",
    "\n",
    "im = Image(graph.create_png())\n",
    "display(im)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "digraph {\n",
      "\tA [label=Normal]\n",
      "\tB [label=\"Low grade\"]\n",
      "\tC [label=Death]\n",
      "\tA -> B [constraint=false]\n",
      "\tB -> A [constraint=false]\n",
      "\tB -> A [constraint=false style=dashed]\n",
      "\tA -> C\n",
      "\tB -> C\n",
      "}\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "'M0.pdf'"
      ]
     },
     "execution_count": 4,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import graphviz as gv\n",
    "\n",
    "def add_nodes(graph, nodes):\n",
    "    for n in nodes:\n",
    "        if isinstance(n, tuple):\n",
    "            graph.node(n[0], **n[1])\n",
    "        else:\n",
    "            graph.node(n)\n",
    "    return graph\n",
    "\n",
    "def add_edges(graph, edges):\n",
    "    for e in edges:\n",
    "        if isinstance(e[0], tuple):\n",
    "            graph.edge(*e[0], **e[1])\n",
    "        else:\n",
    "            graph.edge(*e)\n",
    "    return graph\n",
    "\n",
    "\n",
    "graph = gv.Digraph()\n",
    "# graph.attr(rankdir=\"LR\")\n",
    "\n",
    "graph =  add_nodes(graph, [\n",
    "        ('A', {'label': 'Normal'}),\n",
    "        ('B', {'label': 'Low grade'}),\n",
    "        ('C', {'label': 'Death'})\n",
    "    ])\n",
    "\n",
    "graph.edge('A', 'B', constraint='false')\n",
    "graph.edge('B', 'A', constraint='false')\n",
    "graph.edge('B', 'A', constraint='false', style = \"dashed\")\n",
    "graph.edge('A', 'C')\n",
    "graph.edge('B', 'C')\n",
    "\n",
    "\n",
    "\n",
    "print (graph)\n",
    "graph.render('M0', view=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "digraph {\n",
      "\tA [label=Normal]\n",
      "\tB [label=\"Low grade\"]\n",
      "\tC [label=Death]\n",
      "\tA -> B [label=1 constraint=false]\n",
      "\tB -> A [label=1 constraint=false]\n",
      "\tA -> C [label=0]\n",
      "\tB -> C [label=0]\n",
      "}\n",
      "digraph {\n",
      "\tA [label=Normal]\n",
      "\tB [label=\"Low grade\"]\n",
      "\tC [label=Death]\n",
      "\tA -> B [label=0.99 constraint=false]\n",
      "\tB -> A [label=1 constraint=false]\n",
      "\tA -> C [label=0.01]\n",
      "\tB -> C [label=0]\n",
      "}\n",
      "digraph {\n",
      "\tA [label=Normal]\n",
      "\tB [label=\"Low grade\"]\n",
      "\tC [label=Death]\n",
      "\tA -> B [label=0.99 constraint=false]\n",
      "\tB -> A [label=1 constraint=false]\n",
      "\tA -> C [label=0.01]\n",
      "\tB -> C [label=0]\n",
      "}\n",
      "digraph {\n",
      "\tA [label=Normal]\n",
      "\tB [label=\"Low grade\"]\n",
      "\tC [label=Death]\n",
      "\tA -> B [label=0.54 constraint=false]\n",
      "\tB -> A [label=0.99 constraint=false]\n",
      "\tA -> C [label=0.46]\n",
      "\tB -> C [label=0.01]\n",
      "}\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "'M0_prob3.pdf'"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import graphviz as gv\n",
    "\n",
    "def add_nodes(graph, nodes):\n",
    "    for n in nodes:\n",
    "        if isinstance(n, tuple):\n",
    "            graph.node(n[0], **n[1])\n",
    "        else:\n",
    "            graph.node(n)\n",
    "    return graph\n",
    "\n",
    "def add_edges(graph, edges):\n",
    "    for e in edges:\n",
    "        if isinstance(e[0], tuple):\n",
    "            graph.edge(*e[0], **e[1])\n",
    "        else:\n",
    "            graph.edge(*e)\n",
    "    return graph\n",
    "\n",
    "\n",
    "graph = gv.Digraph()\n",
    "# graph.attr(rankdir=\"LR\")\n",
    "\n",
    "graph =  add_nodes(graph, [\n",
    "        ('A', {'label': 'Normal'}),\n",
    "        ('B', {'label': 'Low grade'}),\n",
    "        ('C', {'label': 'Death'})\n",
    "    ])\n",
    "\n",
    "graph.edge('A', 'B', constraint='false', label='1')\n",
    "graph.edge('B', 'A', constraint='false', label='1')\n",
    "graph.edge('A', 'C', label = '0')\n",
    "graph.edge('B', 'C', label = '0')\n",
    "\n",
    "\n",
    "\n",
    "print (graph)\n",
    "graph.render('M0_prob0', view=True)\n",
    "\n",
    "graph = gv.Digraph()\n",
    "# graph.attr(rankdir=\"LR\")\n",
    "\n",
    "graph =  add_nodes(graph, [\n",
    "        ('A', {'label': 'Normal'}),\n",
    "        ('B', {'label': 'Low grade'}),\n",
    "        ('C', {'label': 'Death'})\n",
    "    ])\n",
    "\n",
    "graph.edge('A', 'B', constraint='false', label='0.99')\n",
    "graph.edge('B', 'A', constraint='false', label='1')\n",
    "graph.edge('A', 'C', label = '0.01')\n",
    "graph.edge('B', 'C', label = '0')\n",
    "\n",
    "\n",
    "\n",
    "print (graph)\n",
    "graph.render('M0_prob1', view=True)\n",
    "\n",
    "graph = gv.Digraph()\n",
    "# graph.attr(rankdir=\"LR\")\n",
    "\n",
    "graph =  add_nodes(graph, [\n",
    "        ('A', {'label': 'Normal'}),\n",
    "        ('B', {'label': 'Low grade'}),\n",
    "        ('C', {'label': 'Death'})\n",
    "    ])\n",
    "\n",
    "graph.edge('A', 'B', constraint='false', label='0.99')\n",
    "graph.edge('B', 'A', constraint='false', label='1')\n",
    "graph.edge('A', 'C', label = '0.01')\n",
    "graph.edge('B', 'C', label = '0')\n",
    "\n",
    "\n",
    "\n",
    "print (graph)\n",
    "graph.render('M0_prob2', view=True)\n",
    "\n",
    "graph = gv.Digraph()\n",
    "# graph.attr(rankdir=\"LR\")\n",
    "\n",
    "graph =  add_nodes(graph, [\n",
    "        ('A', {'label': 'Normal'}),\n",
    "        ('B', {'label': 'Low grade'}),\n",
    "        ('C', {'label': 'Death'})\n",
    "    ])\n",
    "\n",
    "graph.edge('A', 'B', constraint='false', label='0.54')\n",
    "graph.edge('B', 'A', constraint='false', label='0.99')\n",
    "graph.edge('A', 'C', label = '0.46')\n",
    "graph.edge('B', 'C', label = '0.01')\n",
    "\n",
    "\n",
    "\n",
    "print (graph)\n",
    "graph.render('M0_prob3', view=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "digraph {\n",
      "\tA [label=Normal]\n",
      "\tB [label=\"Low grade\"]\n",
      "\tC [label=\"High grade\"]\n",
      "\tD [label=Cancer]\n",
      "\tE [label=Death]\n",
      "\tA -> B [constraint=false]\n",
      "\tB -> A [constraint=false]\n",
      "\tB -> C [constraint=false]\n",
      "\tC -> B [constraint=false]\n",
      "\tC -> D [constraint=false]\n",
      "\tB -> A [constraint=false style=dashed]\n",
      "\tC -> A [constraint=false style=dashed]\n",
      "\tD -> A [constraint=false style=dashed]\n",
      "\tA -> E\n",
      "\tB -> E\n",
      "\tC -> E\n",
      "\tD -> E\n",
      "}\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "'M1.pdf'"
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import graphviz as gv\n",
    "\n",
    "def add_nodes(graph, nodes):\n",
    "    for n in nodes:\n",
    "        if isinstance(n, tuple):\n",
    "            graph.node(n[0], **n[1])\n",
    "        else:\n",
    "            graph.node(n)\n",
    "    return graph\n",
    "\n",
    "def add_edges(graph, edges):\n",
    "    for e in edges:\n",
    "        if isinstance(e[0], tuple):\n",
    "            graph.edge(*e[0], **e[1])\n",
    "        else:\n",
    "            graph.edge(*e)\n",
    "    return graph\n",
    "\n",
    "\n",
    "graph = gv.Digraph()\n",
    "# graph.attr(rankdir=\"LR\")\n",
    "\n",
    "graph =  add_nodes(graph, [\n",
    "        ('A', {'label': 'Normal'}),\n",
    "        ('B', {'label': 'Low grade'}),\n",
    "        ('C', {'label': 'High grade'}),\n",
    "        ('D', {'label': 'Cancer'}),\n",
    "        ('E', {'label': 'Death'})\n",
    "    ])\n",
    "\n",
    "graph.edge('A', 'B', constraint = 'false')\n",
    "graph.edge('B', 'A', constraint = 'false')\n",
    "graph.edge('B', 'C', constraint = 'false')\n",
    "graph.edge('C', 'B', constraint = 'false')\n",
    "graph.edge('C', 'D', constraint = 'false')\n",
    "graph.edge('B', 'A', constraint = 'false', style = 'dashed')\n",
    "graph.edge('C', 'A', constraint = 'false', style = 'dashed')\n",
    "graph.edge('D', 'A', constraint = 'false', style = 'dashed')\n",
    "graph.edge('A', 'E')\n",
    "graph.edge('B', 'E')\n",
    "graph.edge('C', 'E')\n",
    "graph.edge('D', 'E')\n",
    "\n",
    "\n",
    "\n",
    "print (graph)\n",
    "graph.render('M1', view=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "import graphviz as gv\n",
    "\n",
    "def add_nodes(graph, nodes):\n",
    "    for n in nodes:\n",
    "        if isinstance(n, tuple):\n",
    "            graph.node(n[0], **n[1])\n",
    "        else:\n",
    "            graph.node(n)\n",
    "    return graph\n",
    "\n",
    "def add_edges(graph, edges):\n",
    "    for e in edges:\n",
    "        if isinstance(e[0], tuple):\n",
    "            graph.edge(*e[0], **e[1])\n",
    "        else:\n",
    "            graph.edge(*e)\n",
    "    return graph\n",
    "\n",
    "\n",
    "graph = gv.Digraph()\n",
    "# graph.attr(rankdir=\"LR\")\n",
    "\n",
    "graph =  add_nodes(graph, [\n",
    "        ('A', {'label': 'Normal'}),\n",
    "        ('B', {'label': 'Low grade'}),\n",
    "        ('C', {'label': 'High grade'}),\n",
    "        ('D', {'label': 'Cancer'}),\n",
    "        ('E', {'label': 'Death'})\n",
    "    ])\n",
    "\n",
    "graph.edge('A', 'B', constraint = 'false')\n",
    "graph.edge('B', 'A', constraint = 'false')\n",
    "graph.edge('B', 'C', constraint = 'false')\n",
    "graph.edge('C', 'B', constraint = 'false')\n",
    "graph.edge('C', 'D', constraint = 'false')\n",
    "graph.edge('A', 'E')\n",
    "graph.edge('B', 'E')\n",
    "graph.edge('C', 'E')\n",
    "graph.edge('D', 'E')\n",
    "\n",
    "\n",
    "\n",
    "print (graph)\n",
    "graph.render('M1_prob0', view=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "digraph {\n",
      "\tgamma [label=<&#947;>]\n",
      "\tbeta [label=<&#946;>]\n",
      "\tlambda [label=<&#955;>]\n",
      "\tsubgraph cluster_0 {\n",
      "\t\tlabel=N labeljust=r labelloc=b style=solid\n",
      "\t\tz [label=<z<SUB>i</SUB>>]\n",
      "\t\ty [label=<y<SUB>i</SUB>> style=filled]\n",
      "\t\tz -> y\n",
      "\t}\n",
      "\tsubgraph cluster_1 {\n",
      "\t\tlabel=<&#x221e;> labeljust=r labelloc=b style=solid\n",
      "\t\ttheta [label=<&#952;<SUB>k</SUB>>]\n",
      "\t}\n",
      "\tgamma -> beta\n",
      "\tbeta -> z\n",
      "\tlambda -> theta\n",
      "\ttheta -> y\n",
      "}\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "'DP0.pdf'"
      ]
     },
     "execution_count": 27,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "import graphviz as gv\n",
    "\n",
    "def add_nodes(graph, nodes):\n",
    "    for n in nodes:\n",
    "        if isinstance(n, tuple):\n",
    "            graph.node(n[0], **n[1])\n",
    "        else:\n",
    "            graph.node(n)\n",
    "    return graph\n",
    "\n",
    "def add_edges(graph, edges):\n",
    "    for e in edges:\n",
    "        if isinstance(e[0], tuple):\n",
    "            graph.edge(*e[0], **e[1])\n",
    "        else:\n",
    "            graph.edge(*e)\n",
    "    return graph\n",
    "\n",
    "\n",
    "graph = gv.Digraph()\n",
    "# graph.attr(rankdir=\"LR\")\n",
    "\n",
    "subgraph0 = gv.Digraph('cluster_0')\n",
    "subgraph1 = gv.Digraph('cluster_1')\n",
    "\n",
    "\n",
    "graph =  add_nodes(graph, [\n",
    "        ('gamma', {'label': '<&#947;>'}),\n",
    "        ('beta', {'label': '<&#946;>'}),\n",
    "        ('lambda', {'label': '<&#955;>'})\n",
    "])\n",
    "\n",
    "subgraph0.attr(style='solid', label = 'N', labeljust = 'r', labelloc = 'b')\n",
    "subgraph0 =  add_nodes(subgraph0, [\n",
    "        ('z', {'label': '<z<SUB>i</SUB>>'}),\n",
    "        ('y', {'label': '<y<SUB>i</SUB>>', 'style': 'filled'})\n",
    "])\n",
    "subgraph0.edge('z', 'y')\n",
    "\n",
    "\n",
    "\n",
    "subgraph1.attr(style = 'solid', label = '<&#x221e;>', labeljust = 'r', labelloc = 'b')\n",
    "subgraph1 =  add_nodes(subgraph1, [\n",
    "        ('theta', {'label': '<&#952;<SUB>k</SUB>>'})\n",
    "])\n",
    "\n",
    "\n",
    "graph.subgraph(subgraph0)\n",
    "graph.subgraph(subgraph1)\n",
    "\n",
    "graph.edge('gamma', 'beta')\n",
    "graph.edge('beta', 'z')\n",
    "graph.edge('lambda', 'theta')\n",
    "graph.edge('theta', 'y')\n",
    "print (graph)\n",
    "graph.render('DP0', view=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 57,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "digraph {\n",
      "\tgamma [label=<&#947;>]\n",
      "\tH_lambda [label=\"H(&#955;)\"]\n",
      "\tG0 [label=<G<SUB>0</SUB>>]\n",
      "\tsubgraph cluster_0 {\n",
      "\t\tlabel=N labeljust=r labelloc=b style=solid\n",
      "\t\ttheta [label=<&#952;'<SUB>i</SUB>>]\n",
      "\t\ty [label=<y<SUB>i</SUB>> style=filled]\n",
      "\t\ttheta -> y\n",
      "\t}\n",
      "\tH_lambda -> G0\n",
      "\tgamma -> G0\n",
      "\tG0 -> theta\n",
      "}\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "'DP1.pdf'"
      ]
     },
     "execution_count": 57,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "graph = gv.Digraph()\n",
    "# graph.attr(rankdir=\"LR\")\n",
    "\n",
    "subgraph0 = gv.Digraph('cluster_0')\n",
    "\n",
    "\n",
    "graph =  add_nodes(graph, [\n",
    "        ('gamma', {'label': '<&#947;>'}),\n",
    "        ('H_lambda', {'label': 'H(&#955;)'}),\n",
    "        ('G0', {'label': '<G<SUB>0</SUB>>'}),\n",
    "])\n",
    "\n",
    "subgraph0.attr(style='solid', label = 'N', labeljust = 'r', labelloc = 'b')\n",
    "subgraph0 =  add_nodes(subgraph0, [\n",
    "        ('theta', {'label': '<&#952;\\'<SUB>i</SUB>>'}),\n",
    "        ('y', {'label': '<y<SUB>i</SUB>>', 'style': 'filled'})\n",
    "])\n",
    "subgraph0.edge('theta', 'y')\n",
    "\n",
    "\n",
    "\n",
    "graph.subgraph(subgraph0)\n",
    "\n",
    "graph.edge('H_lambda', 'G0')\n",
    "graph.edge('gamma', 'G0')\n",
    "graph.edge('G0', 'theta')\n",
    "print (graph)\n",
    "graph.render('DP1', view=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 52,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "digraph {\n",
      "\tgamma [label=<&#947;>]\n",
      "\tbeta [label=<&#946;>]\n",
      "\tlambda [label=<&#955;>]\n",
      "\talpha [label=<&#945;>]\n",
      "\tsubgraph cluster_0 {\n",
      "\t\tlabel=J labeljust=r labelloc=b style=solid\n",
      "\t\tpi_j [label=<&#960;<SUB>j</SUB>>]\n",
      "\t\tpi_j -> z_ji\n",
      "\t\tsubgraph cluster_2 {\n",
      "\t\t\tlabel=<N<SUB>ij</SUB>> labeljust=r labelloc=b style=solid\n",
      "\t\t\tz_ji [label=<z<SUB>ij</SUB>>]\n",
      "\t\t\ty_ji [label=<y<SUB>ij</SUB>> style=filled]\n",
      "\t\t\tz_ji -> y_ji\n",
      "\t\t}\n",
      "\t}\n",
      "\tsubgraph cluster_1 {\n",
      "\t\tlabel=<&#x221e;> labeljust=r labelloc=b style=solid\n",
      "\t\ttheta [label=<&#952;<SUB>k</SUB>>]\n",
      "\t}\n",
      "\tgamma -> beta\n",
      "\talpha -> pi_j\n",
      "\tlambda -> theta\n",
      "\tbeta -> pi_j\n",
      "\ttheta -> y_ji\n",
      "}\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "'HDP0.pdf'"
      ]
     },
     "execution_count": 52,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "graph = gv.Digraph()\n",
    "# graph.attr(rankdir=\"LR\")\n",
    "\n",
    "subgraph0 = gv.Digraph('cluster_0')\n",
    "subgraph1 = gv.Digraph('cluster_1')\n",
    "subgraph2 = gv.Digraph('cluster_2')\n",
    "\n",
    "\n",
    "graph =  add_nodes(graph, [\n",
    "        ('gamma', {'label': '<&#947;>'}),\n",
    "        ('beta', {'label': '<&#946;>'}),\n",
    "        ('lambda', {'label': '<&#955;>'}),\n",
    "        ('alpha', {'label': '<&#945;>'})\n",
    "])\n",
    "\n",
    "subgraph0.attr(style='solid', label = 'J', labeljust = 'r', labelloc = 'b')\n",
    "subgraph0 =  add_nodes(subgraph0, [\n",
    "        ('pi_j', {'label': '<&#960;<SUB>j</SUB>>'}),\n",
    "])\n",
    "subgraph0.edge('pi_j', 'z_ji')\n",
    "\n",
    "subgraph2.attr(style='solid', label = '<N<SUB>ij</SUB>>', labeljust = 'r', labelloc = 'b')\n",
    "subgraph2 = add_nodes(subgraph2, [\n",
    "    ('z_ji', {'label': '<z<SUB>ij</SUB>>'}),\n",
    "    ('y_ji', {'label': '<y<SUB>ij</SUB>>', 'style': \"filled\"})\n",
    "])\n",
    "subgraph2.edge('z_ji', 'y_ji')\n",
    "\n",
    "subgraph1.attr(style = 'solid', label = '<&#x221e;>', labeljust = 'r', labelloc = 'b')\n",
    "subgraph1 =  add_nodes(subgraph1, [\n",
    "        ('theta', {'label': '<&#952;<SUB>k</SUB>>'})\n",
    "])\n",
    "\n",
    "subgraph0.subgraph(subgraph2)\n",
    "graph.subgraph(subgraph0)\n",
    "graph.subgraph(subgraph1)\n",
    "\n",
    "\n",
    "graph.edge('gamma', 'beta')\n",
    "graph.edge('alpha', 'pi_j')\n",
    "graph.edge('lambda', 'theta')\n",
    "graph.edge('beta', 'pi_j')\n",
    "graph.edge('theta', 'y_ji')\n",
    "print (graph)\n",
    "graph.render('HDP0', view=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 63,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "digraph {\n",
      "\tgamma [label=<&#947;>]\n",
      "\tH_lambda [label=\"H(&#955;)\"]\n",
      "\tG0 [label=<G<SUB>0</SUB>>]\n",
      "\talpha [label=<&#945;>]\n",
      "\tsubgraph cluster_0 {\n",
      "\t\tlabel=J labeljust=r labelloc=b style=solid\n",
      "\t\tGj [label=<G<SUB>j</SUB>>]\n",
      "\t\tGj -> theta_ji\n",
      "\t\tsubgraph cluster_1 {\n",
      "\t\t\tlabel=<N<SUB>ij</SUB>> labeljust=r labelloc=b style=solid\n",
      "\t\t\ttheta_ji [label=<&#952;<SUB>ij</SUB>>]\n",
      "\t\t\ty_ji [label=<y<SUB>ij</SUB>> style=filled]\n",
      "\t\t\ttheta_ji -> y_ji\n",
      "\t\t}\n",
      "\t}\n",
      "\talpha -> Gj\n",
      "\tH_lambda -> G0\n",
      "\tgamma -> G0\n",
      "\tG0 -> Gj\n",
      "}\n"
     ]
    },
    {
     "data": {
      "text/plain": [
       "'HDP1.pdf'"
      ]
     },
     "execution_count": 63,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "graph = gv.Digraph()\n",
    "# graph.attr(rankdir=\"LR\")\n",
    "\n",
    "subgraph0 = gv.Digraph('cluster_0')\n",
    "subgraph1 = gv.Digraph('cluster_1')\n",
    "\n",
    "graph =  add_nodes(graph, [\n",
    "        ('gamma', {'label': '<&#947;>'}),\n",
    "        ('H_lambda', {'label': 'H(&#955;)'}),\n",
    "        ('G0', {'label': '<G<SUB>0</SUB>>'}),\n",
    "        ('alpha', {'label': '<&#945;>'})\n",
    "])\n",
    "\n",
    "subgraph0.attr(style='solid', label = 'J', labeljust = 'r', labelloc = 'b')\n",
    "subgraph0 =  add_nodes(subgraph0, [\n",
    "        ('Gj', {'label': '<G<SUB>j</SUB>>'}),\n",
    "])\n",
    "subgraph0.edge('Gj', 'theta_ji')\n",
    "\n",
    "subgraph1.attr(style='solid', label = '<N<SUB>ij</SUB>>', labeljust = 'r', labelloc = 'b')\n",
    "subgraph1 = add_nodes(subgraph1, [\n",
    "    ('theta_ji', {'label': '<&#952;<SUB>ij</SUB>>'}),\n",
    "    ('y_ji', {'label': '<y<SUB>ij</SUB>>', 'style': \"filled\"})\n",
    "])\n",
    "subgraph1.edge('theta_ji', 'y_ji')\n",
    "\n",
    "subgraph0.subgraph(subgraph1)\n",
    "graph.subgraph(subgraph0)\n",
    "\n",
    "graph.edge('alpha', 'Gj')\n",
    "graph.edge('H_lambda', 'G0')\n",
    "graph.edge('gamma', 'G0')\n",
    "graph.edge('G0', 'Gj')\n",
    "print (graph)\n",
    "graph.render('HDP1', view=True)"
   ]
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.5.2"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

